On-shell recursion and soft theorems for worldline quantum field theory

We derive a set of on-shell recursion relations for amplitudes in worldline quantum field theory (WQFT), an effective theory of gravity coupled to a massive worldline which is relevant for computing classical gravitational observables. We overcome the poor large-$z$ falloff of amplitudes under an all-line complex momentum deformation by deriving and exploiting a new soft-graviton theorem in the presence of a worldline. This theorem generalizes the leading (Weinberg) and subleading soft theorems with additional contributions due to soft emission from the worldline. Our main result is a $d$-dimensional recursion formula, expressing any $n$-graviton rational amplitude in terms of lower-point amplitudes from WQFT and pure gravity. Using the soft-worldline theorem, we can obtain amplitudes with any number of external worldline fluctuations from the corresponding all-graviton amplitudes, making the recursion sufficient to construct any rational amplitude of the theory. We verify our results by explicitly computing two-graviton and three-graviton amplitudes.

==> anc/AncillaryFile.m <==
(* ::Package:: *)

(* ============================================================
	Ancillary file for : "On-shell recursion and soft theorems 
	for worldline quantum field theory" 
	Authors :  Nathan Castet, Vincent He
	arXiv : 2609.01714
   ============================================================ *)

(* --- Conventions ---

	d[a,b] : Minkowski inner product a.b 
	u : worldline velocity (normalized:d[u,u]=1) 
	e[i] : polarization vector of graviton i 
	p[i] : momentum of graviton i 
	m : mass of the worldline particle 
	\[Kappa] : gravitational coupling (kappa=sqrt(32 pi G)) 
	All momenta are incoming.
	Indices run over d spacetime dimensions.

*)



(* --- 2-graviton amplitude --- *)

A2 = -((I m \[Kappa]^2 (d[u,p[1]]^2 d[e[1],e[2]]+d[u,p[1]] (d[u,e[2]] d[e[1],p[2]]-d[u,e[1]] d[e[2],p[1]])-d[u,e[1]] d[u,e[2]] d[p[1],p[2]])^2)/(4 d[u,p[1]]^2 d[p[1],p[2]]));


(* --- 3-graviton amplitude --- *)

A3Recursion = (3 I m \[Kappa]^3 (-d[u,p[1]]-2/3 (-d[u,p[1]]-d[u,p[2]])) (d[u,p[1]] d[p[1],p[2]] (d[u,p[1]] d[e[1],p[3]]-d[u,e[1]] d[p[1],p[3]])^2+(-d[u,p[1]]-d[u,p[2]]) (-2 d[u,e[1]] d[u,p[1]] (d[e[1],p[2]]+d[e[1],p[3]]) d[p[1],p[2]] d[p[1],p[3]]+d[u,e[1]]^2 d[p[1],p[2]] d[p[1],p[3]] (d[p[1],p[2]]+d[p[1],p[3]])+d[u,p[1]]^2 (d[e[1],p[3]]^2 d[p[1],p[2]]+d[e[1],p[2]]^2 d[p[1],p[3]]))) ((-d[u,p[1]]-d[u,p[2]])^2 d[e[2],e[3]]+(-d[u,p[1]]-d[u,p[2]]) (d[u,p[1]] d[e[2],e[3]]-d[u,e[3]] d[e[2],p[3]]+d[u,e[2]] d[e[3],p[2]])-d[u,e[3]] (d[u,p[1]] d[e[2],p[3]]+d[u,e[2]] d[p[2],p[3]]))^2)/(16 d[u,p[1]]^2 (-d[u,p[1]]-d[u,p[2]])^2 d[u,p[2]]^2 d[p[1],p[2]] d[p[1],p[3]] d[p[2],p[3]])+(I m \[Kappa]^3 (d[u,p[1]]-2 d[u,p[2]]) (d[u,p[1]]^2 d[e[1],e[3]]+d[u,p[1]] (d[u,p[2]] d[e[1],e[3]]+d[u,e[3]] d[e[1],p[3]]-d[u,e[1]] d[e[3],p[1]])-d[u,e[1]] (d[u,p[2]] d[e[3],p[1]]+d[u,e[3]] d[p[1],p[3]]))^2 (d[u,p[2]] (d[u,p[2]] d[e[2],p[1]]-d[u,e[2]] d[p[1],p[2]])^2 d[p[2],p[3]]+d[u,p[1]] (-2 d[u,e[2]] d[u,p[2]] (d[e[2],p[1]]+d[e[2],p[3]]) d[p[1],p[2]] d[p[2],p[3]]+d[u,e[2]]^2 d[p[1],p[2]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[2],p[3]])+d[u,p[2]]^2 (d[e[2],p[3]]^2 d[p[1],p[2]]+d[e[2],p[1]]^2 d[p[2],p[3]]))))/(8 d[u,p[1]] d[u,p[2]]^2 (d[u,p[1]]+d[u,p[2]])^2 (-d[u,p[1]]+2 d[u,p[2]]) d[p[1],p[2]] d[p[1],p[3]] d[p[2],p[3]])+(I m \[Kappa]^3 (d[u,p[1]]+2/3 (-d[u,p[1]]-d[u,p[2]])) (d[u,p[1]]^2 d[e[1],e[2]]+d[u,p[1]] ((-d[u,p[1]]-d[u,p[2]]) d[e[1],e[2]]+d[u,e[2]] d[e[1],p[2]]-d[u,e[1]] d[e[2],p[1]])-d[u,e[1]] ((-d[u,p[1]]-d[u,p[2]]) d[e[2],p[1]]+d[u,e[2]] d[p[1],p[2]]))^2 ((-d[u,p[1]]-d[u,p[2]]) ((-d[u,p[1]]-d[u,p[2]]) d[e[3],p[1]]-d[u,e[3]] d[p[1],p[3]])^2 d[p[2],p[3]]+d[u,p[1]] (-2 d[u,e[3]] (-d[u,p[1]]-d[u,p[2]]) (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[u,e[3]]^2 d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[3]]+d[p[2],p[3]])+(-d[u,p[1]]-d[u,p[2]])^2 (d[e[3],p[2]]^2 d[p[1],p[3]]+d[e[3],p[1]]^2 d[p[2],p[3]]))))/(8 d[u,p[1]] (-d[u,p[1]]-2/3 (-d[u,p[1]]-d[u,p[2]])) (-d[u,p[1]]-d[u,p[2]])^2 d[u,p[2]]^2 d[p[1],p[2]] d[p[1],p[3]] d[p[2],p[3]])-(3 I m \[Kappa]^3 (-d[u,p[1]]-2/3 (-d[u,p[1]]-d[u,p[2]])) (d[p[2],p[3]] ((-d[u,p[1]]^2 d[u,p[2]] d[e[1],p[3]]^2 d[p[1],p[2]]+1/3 d[u,p[1]]^2 (-d[u,p[1]]-d[u,p[2]]) d[e[1],p[2]]^2 d[p[1],p[3]]+1/3 d[u,e[1]] (-d[u,p[1]]-d[u,p[2]]) d[p[1],p[2]] (-2 d[u,p[1]] d[e[1],p[2]]+d[u,e[1]] d[p[1],p[2]]) d[p[1],p[3]]-d[u,e[1]] d[u,p[2]] d[p[1],p[2]] d[p[1],p[3]] (-2 d[u,p[1]] d[e[1],p[3]]+d[u,e[1]] d[p[1],p[3]])) ((-d[u,p[1]]-d[u,p[2]])^2 d[e[2],e[3]]+(-d[u,p[1]]-d[u,p[2]]) (d[u,p[1]] d[e[2],e[3]]-d[u,e[3]] d[e[2],p[3]]+d[u,e[2]] d[e[3],p[2]])-d[u,e[3]] (d[u,p[1]] d[e[2],p[3]]+d[u,e[2]] d[p[2],p[3]]))^2+2/3 (d[u,p[1]] d[p[1],p[2]] (d[u,p[1]] d[e[1],p[3]]-d[u,e[1]] d[p[1],p[3]])^2+(-d[u,p[1]]-d[u,p[2]]) (-2 d[u,e[1]] d[u,p[1]] (d[e[1],p[2]]+d[e[1],p[3]]) d[p[1],p[2]] d[p[1],p[3]]+d[u,e[1]]^2 d[p[1],p[2]] d[p[1],p[3]] (d[p[1],p[2]]+d[p[1],p[3]])+d[u,p[1]]^2 (d[e[1],p[3]]^2 d[p[1],p[2]]+d[e[1],p[2]]^2 d[p[1],p[3]]))) ((-d[u,p[1]]-d[u,p[2]])^4 d[e[2],e[3]]^2+2 (-d[u,p[1]]-d[u,p[2]])^3 d[e[2],e[3]] (d[u,p[1]] d[e[2],e[3]]-d[u,e[3]] d[e[2],p[3]])+(-d[u,p[1]]-d[u,p[2]])^2 (d[u,p[1]]^2 d[e[2],e[3]]^2-4 d[u,e[3]] d[u,p[1]] d[e[2],e[3]] d[e[2],p[3]]+d[u,e[3]]^2 d[e[2],p[3]]^2-d[u,e[2]]^2 d[e[3],p[2]]^2)+2 d[u,e[3]] (-d[u,p[1]]-d[u,p[2]]) (-d[u,p[1]]^2 d[e[2],e[3]] d[e[2],p[3]]+d[u,e[3]] d[u,p[1]] d[e[2],p[3]]^2+d[u,e[2]]^2 d[e[3],p[2]] d[p[2],p[3]])+d[u,e[3]]^2 (d[u,p[1]]^2 d[e[2],p[3]]^2-d[u,e[2]]^2 d[p[2],p[3]]^2)))-2/3 d[u,p[2]] ((-d[u,p[1]]-d[u,p[2]])^2 d[e[2],e[3]]+(-d[u,p[1]]-d[u,p[2]]) (d[u,p[1]] d[e[2],e[3]]-d[u,e[3]] d[e[2],p[3]]+d[u,e[2]] d[e[3],p[2]])-d[u,e[3]] (d[u,p[1]] d[e[2],p[3]]+d[u,e[2]] d[p[2],p[3]])) (-2 d[u,e[2]] d[u,e[3]] d[p[1],p[2]] (d[u,p[1]] d[e[1],p[3]]-d[u,e[1]] d[p[1],p[3]])^2 d[p[2],p[3]]^2+d[u,p[1]] (-d[u,p[1]]-d[u,p[2]])^3 (-d[e[1],p[3]] d[p[1],p[2]]+d[e[1],p[2]] d[p[1],p[3]]) (d[e[2],e[3]] (-d[e[1],p[3]] d[p[1],p[2]]+d[e[1],p[2]] d[p[1],p[3]])+2 d[e[1],e[3]] d[e[2],p[1]] d[p[2],p[3]]-2 d[e[1],e[2]] d[e[3],p[1]] d[p[2],p[3]])+(-d[u,p[1]]-d[u,p[2]])^2 (-2 d[u,e[1]]^2 d[p[1],p[2]] d[p[1],p[3]] (-d[e[2],p[3]] d[e[3],p[1]]+d[e[2],p[1]] d[e[3],p[2]]+d[e[2],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[u,p[1]]^2 (d[e[1],p[3]]^2 d[e[2],e[3]] d[p[1],p[2]]^2-2 d[e[1],p[2]] d[e[1],p[3]] d[e[2],e[3]] d[p[1],p[2]] d[p[1],p[3]]+d[e[1],p[2]]^2 d[e[2],e[3]] d[p[1],p[3]]^2-2 d[e[1],p[3]]^2 d[e[2],e[3]] d[p[1],p[2]] d[p[2],p[3]]-2 d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[1]] d[p[1],p[2]] d[p[2],p[3]]+2 d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]] d[p[1],p[2]] d[p[2],p[3]]+2 d[e[1],e[3]] d[e[1],p[2]] d[e[2],p[1]] d[p[1],p[3]] d[p[2],p[3]]-2 d[e[1],e[2]] d[e[1],p[2]] d[e[3],p[2]] d[p[1],p[3]] d[p[2],p[3]]+2 d[e[1],e[2]] d[e[3],p[1]] (d[e[1],p[3]] d[p[1],p[2]]-d[e[1],p[2]] d[p[1],p[3]]) d[p[2],p[3]])+d[u,p[1]] (2 d[u,e[1]] (d[e[3],p[2]] (d[e[1],p[2]] d[e[2],p[1]]+d[e[1],e[2]] d[p[1],p[2]]) d[p[1],p[3]]-d[p[1],p[2]] (d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[1]]+(-2 d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[p[1],p[3]])) d[p[2],p[3]]+(d[e[1],p[3]] d[p[1],p[2]]-d[e[1],p[2]] d[p[1],p[3]]) (d[u,e[2]] (d[e[3],p[2]] (d[e[1],p[3]] d[p[1],p[2]]-d[e[1],p[2]] d[p[1],p[3]])+2 d[e[1],p[2]] d[e[3],p[1]] d[p[2],p[3]]-2 d[e[1],e[3]] d[p[1],p[2]] d[p[2],p[3]])+d[u,e[3]] (d[e[2],p[3]] (-d[e[1],p[3]] d[p[1],p[2]]+d[e[1],p[2]] d[p[1],p[3]])+2 d[e[1],p[3]] d[e[2],p[1]] d[p[2],p[3]]-2 d[e[1],e[2]] d[p[1],p[3]] d[p[2],p[3]]))))+(-d[u,p[1]]-d[u,p[2]]) (2 d[p[1],p[2]] (d[u,p[1]] d[e[1],p[3]]-d[u,e[1]] d[p[1],p[3]]) d[p[2],p[3]] (d[u,p[1]]^2 (-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]])-d[u,e[1]] d[u,e[2]] d[e[3],p[1]] d[p[2],p[3]]+d[u,p[1]] (d[u,e[1]] (-d[e[2],p[3]] d[e[3],p[1]]+d[e[2],e[3]] d[p[1],p[3]])+d[u,e[2]] d[e[1],e[3]] d[p[2],p[3]]))+d[u,e[3]] (2 d[u,e[1]]^2 d[e[2],p[1]] d[p[1],p[2]] d[p[1],p[3]] d[p[2],p[3]]^2+d[u,p[1]] d[p[2],p[3]] (d[u,e[2]] (-d[e[1],p[3]] d[p[1],p[2]]+d[e[1],p[2]] d[p[1],p[3]])^2-2 d[u,e[1]] (d[e[1],p[2]] d[e[2],p[1]]+d[e[1],e[2]] d[p[1],p[2]]) d[p[1],p[3]] d[p[2],p[3]])+d[u,p[1]]^2 (-d[e[2],p[3]] (-d[e[1],p[3]] d[p[1],p[2]]+d[e[1],p[2]] d[p[1],p[3]])^2+2 d[e[1],p[3]] d[e[2],p[1]] (d[e[1],p[3]] d[p[1],p[2]]-d[e[1],p[2]] d[p[1],p[3]]) d[p[2],p[3]]+2 d[e[1],e[2]] d[p[1],p[3]] d[p[2],p[3]] (-d[e[1],p[3]] d[p[1],p[2]]+d[e[1],p[2]] (d[p[1],p[3]]+d[p[2],p[3]]))))))))/(16 d[u,p[1]] (d[u,p[1]]+2/3 (-d[u,p[1]]-d[u,p[2]])) (-d[u,p[1]]-d[u,p[2]])^2 d[u,p[2]]^2 d[p[1],p[2]] d[p[1],p[3]] d[p[2],p[3]]^2)+1/(2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) I (-((m \[Kappa]^3 (d[u,e[1]] d[e[2],p[1]] d[e[3],p[1]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^3 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[2]] d[e[1],p[2]] d[e[3],p[1]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2+d[u,e[2]] d[e[1],e[3]] d[p[1],p[2]]^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2+d[u,e[1]] d[e[2],p[1]] d[e[3],p[1]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^3 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[3]] d[e[1],p[3]] d[e[2],p[1]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[u,e[1]] d[e[2],p[3]] d[e[3],p[1]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[2]] d[e[1],p[2]] d[e[3],p[1]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[u,e[1]] d[e[2],p[1]] d[e[3],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[u,e[3]] d[e[1],e[2]] d[p[1],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[u,e[2]] d[e[1],e[3]] d[p[1],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[1]] d[e[2],e[3]] d[p[1],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[u,e[2]] d[e[1],p[3]] d[e[3],p[2]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[2]] d[e[1],p[2]] d[e[3],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[3]] d[e[1],p[3]] d[e[2],p[1]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2+d[u,e[3]] d[e[1],e[2]] d[p[1],p[3]]^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2-d[u,e[3]] d[e[1],p[3]] d[e[2],p[3]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2+d[u,e[3]] d[e[1],p[2]] d[e[2],p[3]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2-d[u,p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (-d[e[1],e[2]] d[e[3],p[1]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[e[1],e[2]] d[e[3],p[1]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[e[1],p[3]] d[e[2],e[3]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[e[1],e[3]] d[e[2],p[1]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))))-d[u,p[1]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (-d[e[1],p[2]] d[e[2],e[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[e[1],e[2]] d[e[3],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))+d[e[1],e[3]] (d[e[2],p[3]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[e[2],p[1]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))))))^2)/(4 d[p[1],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^3 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))) (d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))))-(m \[Kappa]^3 (d[u,e[1]] d[e[2],p[1]] d[e[3],p[1]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^3 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[2]] d[e[1],p[2]] d[e[3],p[1]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2+d[u,e[2]] d[e[1],e[3]] d[p[1],p[2]]^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2+d[u,e[1]] d[e[2],p[1]] d[e[3],p[1]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^3 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[3]] d[e[1],p[3]] d[e[2],p[1]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[u,e[1]] d[e[2],p[3]] d[e[3],p[1]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[2]] d[e[1],p[2]] d[e[3],p[1]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[u,e[1]] d[e[2],p[1]] d[e[3],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[u,e[3]] d[e[1],e[2]] d[p[1],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[u,e[2]] d[e[1],e[3]] d[p[1],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[1]] d[e[2],e[3]] d[p[1],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[u,e[2]] d[e[1],p[3]] d[e[3],p[2]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[2]] d[e[1],p[2]] d[e[3],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[u,e[3]] d[e[1],p[3]] d[e[2],p[1]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2+d[u,e[3]] d[e[1],e[2]] d[p[1],p[3]]^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2-d[u,e[3]] d[e[1],p[3]] d[e[2],p[3]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2+d[u,e[3]] d[e[1],p[2]] d[e[2],p[3]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2-d[u,p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (-d[e[1],e[2]] d[e[3],p[1]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[e[1],e[2]] d[e[3],p[1]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^2 (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[e[1],p[3]] d[e[2],e[3]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))-d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[e[1],e[3]] d[e[2],p[1]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))))-d[u,p[1]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (-d[e[1],p[2]] d[e[2],e[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[e[1],e[2]] d[e[3],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))+d[e[1],e[3]] (d[e[2],p[3]] d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[e[2],p[1]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))))))^2)/(4 d[p[1],p[2]] d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))^3 (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]-\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))) (d[p[1],p[2]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(4 d[u,p[2]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))+d[p[1],p[3]] (1-((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]]))))/(2 d[u,p[1]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))) (1+(3 ((2 d[p[1],p[2]])/d[u,p[1]]+d[p[1],p[2]]/d[u,p[2]]+(2 d[p[1],p[3]])/d[u,p[1]]-(3 d[p[1],p[3]])/d[u,p[3]]+d[p[2],p[3]]/d[u,p[2]]-(3 d[p[2],p[3]])/d[u,p[3]]+\[Sqrt]((-((2 d[p[1],p[2]])/d[u,p[1]])-d[p[1],p[2]]/d[u,p[2]]-(2 d[p[1],p[3]])/d[u,p[1]]+(3 d[p[1],p[3]])/d[u,p[3]]-d[p[2],p[3]]/d[u,p[2]]+(3 d[p[2],p[3]])/d[u,p[3]])^2-4 (2 d[p[1],p[2]]+2 d[p[1],p[3]]+2 d[p[2],p[3]]) (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))/(4 d[u,p[3]] (d[p[1],p[2]]/(d[u,p[1]] d[u,p[2]])-(3 d[p[1],p[3]])/(d[u,p[1]] d[u,p[3]])-(3 d[p[2],p[3]])/(2 d[u,p[2]] d[u,p[3]])))))));

A3Unitarity = -((I m \[Kappa]^3 (d[u,e[1]]^2 d[u,p[3]]^2 d[p[1],p[2]] d[p[1],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]) (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[u,p[3]] (-d[u,p[3]] d[e[2],e[3]]+d[u,e[3]] d[e[2],p[3]])+d[u,e[2]] (-d[u,p[3]] d[e[3],p[2]]+d[u,e[3]] d[p[2],p[3]]))^2+d[u,p[1]]^6 (-2 d[u,e[3]] d[u,p[3]] d[e[1],e[2]]^2 (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,e[3]]^2 d[e[1],e[2]]^2 d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[3]]+d[p[2],p[3]]) (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,p[3]]^2 (d[e[1],e[2]]^2 (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] ((d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]])^2 d[p[1],p[3]]+(-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]])^2 d[p[2],p[3]]+2 d[e[1],e[2]] (-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[1]] d[p[2],p[3]]+d[e[1],e[2]]^2 d[e[3],p[1]]^2 d[p[2],p[3]])))+2 d[u,e[1]] d[u,p[1]] d[u,p[3]] d[p[1],p[2]] d[p[1],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[u,p[3]] (-d[u,p[3]] d[e[2],e[3]]+d[u,e[3]] d[e[2],p[3]])+d[u,e[2]] (-d[u,p[3]] d[e[3],p[2]]+d[u,e[3]] d[p[2],p[3]])) (d[u,p[3]] (d[e[1],p[2]]+d[e[1],p[3]]) (d[u,p[3]] (d[u,p[3]] d[e[2],e[3]]-d[u,e[3]] d[e[2],p[3]])+d[u,e[2]] (d[u,p[3]] d[e[3],p[2]]-d[u,e[3]] d[p[2],p[3]]))+d[u,e[1]] (d[u,p[3]] (-d[u,p[3]] (-d[e[2],p[3]] d[e[3],p[1]]+d[e[2],p[1]] d[e[3],p[2]]+d[e[2],e[3]] (d[p[1],p[2]]+2 d[p[1],p[3]]))+d[u,e[3]] (d[e[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]])+d[e[2],p[1]] d[p[2],p[3]]))+d[u,e[2]] (d[u,e[3]] d[p[1],p[2]] d[p[2],p[3]]+d[u,p[3]] (-d[e[3],p[2]] (d[p[1],p[2]]+d[p[1],p[3]])+d[e[3],p[1]] d[p[2],p[3]]))))-2 d[u,p[1]]^5 (-d[u,e[2]] (-2 d[u,e[3]] d[u,p[3]] d[e[1],e[2]] d[e[1],p[2]] (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,e[3]]^2 d[e[1],e[2]] d[e[1],p[2]] d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[3]]+d[p[2],p[3]]) (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,p[3]]^2 (d[e[1],e[2]] d[e[1],p[2]] (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (d[e[1],e[2]] d[e[1],p[2]] d[e[3],p[1]]^2 d[p[2],p[3]]+(d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]] (d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])+(d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]] (d[e[1],p[2]] d[e[3],p[2]]+d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])+d[e[3],p[1]] d[p[2],p[3]] (d[e[1],p[2]] (-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]])-d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[1],e[3]] d[p[2],p[3]]))))+d[u,e[1]] (-2 d[u,e[3]] d[u,p[3]] d[e[1],e[2]] d[e[2],p[1]] (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,e[3]]^2 d[e[1],e[2]] d[e[2],p[1]] d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[3]]+d[p[2],p[3]]) (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,p[3]]^2 (d[e[1],e[2]] d[e[2],p[1]] (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] ((d[e[2],p[3]] d[e[3],p[1]]-d[e[2],e[3]] d[p[1],p[3]]) (-((d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]])+(-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]+d[e[1],e[2]] d[e[3],p[1]] d[p[2],p[3]])+d[e[2],p[1]] (d[e[3],p[2]] (d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]+(-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[1]] d[p[2],p[3]]+d[e[1],e[2]] d[e[3],p[1]]^2 d[p[2],p[3]]))))-d[u,p[3]] (d[u,e[3]]^2 d[e[1],e[2]] d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (-d[e[1],p[3]] d[e[2],p[1]]+d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (2 d[p[1],p[3]]+d[p[2],p[3]]))+d[u,p[3]]^2 (d[e[1],e[2]] (d[e[3],p[1]]+d[e[3],p[2]]) (d[e[1],p[2]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]+2 d[e[1],e[2]] d[e[3],p[1]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] ((d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) ((d[e[1],p[2]]+2 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]+(-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) (-2 d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]+d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]-d[e[1],e[2]] (4 d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[1]]-3 d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[1]] d[p[2],p[3]]+2 d[e[1],e[2]]^2 d[e[3],p[1]]^2 d[p[2],p[3]]))+d[u,e[3]] d[u,p[3]] (-d[e[1],e[2]] d[p[1],p[3]] d[p[2],p[3]] (d[e[1],p[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]]+3 d[e[1],e[2]] d[e[3],p[2]] d[p[1],p[3]]+d[e[1],p[2]] d[e[2],e[3]] d[p[2],p[3]]+2 d[e[1],e[2]] d[e[3],p[2]] d[p[2],p[3]]-d[e[2],p[1]] (d[e[1],p[3]] d[e[3],p[1]]+d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] (d[p[1],p[3]]+d[p[2],p[3]]))+d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (4 d[p[1],p[3]]+3 d[p[2],p[3]])))+d[p[1],p[2]] (d[e[1],p[3]] d[e[2],p[3]] (-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+d[e[2],p[1]] (-d[e[1],p[3]]^2 d[e[2],e[3]]+d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[1]]+d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]-d[p[1],p[3]] (d[e[1],p[3]]^2 d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]^2-d[e[1],e[2]] d[e[1],p[3]] d[e[2],e[3]] d[p[2],p[3]]+d[e[1],e[2]] d[e[1],e[3]] d[e[2],p[3]] d[p[2],p[3]]+4 d[e[1],e[2]]^2 d[e[3],p[1]] d[p[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]] (d[e[1],p[3]] d[e[2],p[3]]+2 d[e[1],e[2]] d[p[2],p[3]])+d[e[1],p[2]] (d[e[1],p[3]] d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]]))))))+d[u,p[1]]^2 (d[u,e[1]]^2 (d[u,e[2]]^2 d[p[1],p[2]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (-2 d[u,e[3]] d[u,p[3]] (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[2]] d[p[1],p[3]] d[p[2],p[3]]+d[u,e[3]]^2 d[p[1],p[2]] d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[3]]+d[p[2],p[3]])+d[u,p[3]]^2 ((-d[e[3],p[2]] d[p[1],p[3]]+d[e[3],p[1]] d[p[2],p[3]])^2+d[p[1],p[2]] (d[e[3],p[2]]^2 d[p[1],p[3]]+d[e[3],p[1]]^2 d[p[2],p[3]])))+2 d[u,e[2]] d[u,p[3]] d[p[1],p[2]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[u,e[3]]^2 d[p[1],p[3]] d[p[2],p[3]] (d[e[2],p[3]] d[p[1],p[2]]+d[e[2],p[1]] d[p[1],p[3]]+2 d[e[2],p[1]] d[p[2],p[3]])-d[u,e[3]] d[u,p[3]] d[p[1],p[3]] (-2 d[e[2],p[3]] d[e[3],p[1]] d[p[2],p[3]]+2 d[e[2],p[1]] (d[e[3],p[1]]+2 d[e[3],p[2]]) d[p[2],p[3]]+(d[p[1],p[2]]+d[p[1],p[3]]) (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))+d[u,p[3]]^2 (d[e[2],e[3]] d[e[3],p[2]] d[p[1],p[3]] (d[p[1],p[2]]+3 d[p[1],p[3]])+d[e[2],p[3]] d[e[3],p[1]]^2 d[p[2],p[3]]-2 d[e[3],p[1]] d[p[1],p[3]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]])+d[e[2],p[1]] (2 d[e[3],p[2]]^2 d[p[1],p[3]]+d[e[3],p[1]]^2 d[p[2],p[3]])))+d[u,p[3]]^2 (-2 d[u,e[3]] d[u,p[3]] d[p[1],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[e[2],p[3]] d[p[1],p[2]] (-2 d[e[2],p[3]] d[e[3],p[1]]+d[e[2],e[3]] (d[p[1],p[2]]+3 d[p[1],p[3]]))+d[e[2],p[1]]^2 (d[e[3],p[1]]+d[e[3],p[2]]) d[p[2],p[3]]+2 d[e[2],p[1]] d[p[1],p[2]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))+d[u,e[3]]^2 d[p[1],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[e[2],p[3]]^2 d[p[1],p[2]]^2+4 d[e[2],p[1]] d[e[2],p[3]] d[p[1],p[2]] d[p[2],p[3]]+d[e[2],p[1]]^2 d[p[2],p[3]]^2+d[p[1],p[3]] (d[e[2],p[3]]^2 d[p[1],p[2]]+d[e[2],p[1]]^2 d[p[2],p[3]]))+d[u,p[3]]^2 (d[e[2],e[3]]^2 d[p[1],p[2]]^3 d[p[1],p[3]]+d[e[2],p[1]]^2 (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[e[2],e[3]] d[p[1],p[2]]^2 d[p[1],p[3]] (-4 d[e[2],p[3]] d[e[3],p[1]]+4 d[e[2],p[1]] d[e[3],p[2]]+d[e[2],e[3]] (6 d[p[1],p[3]]+d[p[2],p[3]]))+d[p[1],p[2]] ((d[e[2],p[3]]^2 d[e[3],p[1]]^2-6 d[e[2],e[3]] d[e[2],p[3]] d[e[3],p[1]] d[p[1],p[3]]+6 d[e[2],e[3]]^2 d[p[1],p[3]]^2) (d[p[1],p[3]]+d[p[2],p[3]])+d[e[2],p[1]]^2 (d[e[3],p[2]]^2 d[p[1],p[3]]+d[e[3],p[1]]^2 d[p[2],p[3]])+2 d[e[2],p[1]] (d[e[2],p[3]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[2],e[3]] d[e[3],p[2]] d[p[1],p[3]] (3 d[p[1],p[3]]+2 d[p[2],p[3]])-d[e[3],p[1]] d[p[1],p[3]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))))))+d[u,p[3]]^2 (d[u,p[3]]^2 (d[u,e[3]]^2 (d[p[1],p[3]] (-d[e[1],p[3]] d[e[2],p[1]]+d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] d[p[1],p[3]])^2 d[p[2],p[3]]+d[p[1],p[2]] (d[e[1],p[3]]^2 d[e[2],p[1]]^2 d[p[2],p[3]]+d[e[1],p[3]]^2 d[e[2],p[3]]^2 d[p[2],p[3]]+d[e[1],e[2]]^2 d[p[1],p[3]]^2 d[p[2],p[3]]+2 d[e[1],p[3]] d[e[2],p[1]] (d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[p[1],p[3]]) d[p[2],p[3]]+d[e[2],p[3]] d[p[1],p[3]] (d[e[1],p[2]]^2 d[e[2],p[3]]+2 d[e[1],p[2]] d[e[1],p[3]] d[e[2],p[3]]+d[e[1],p[3]]^2 d[e[2],p[3]]-2 d[e[1],e[2]] d[e[1],p[3]] d[p[2],p[3]])))+d[u,p[3]]^2 ((d[e[1],p[2]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]+d[e[1],e[2]] d[e[3],p[1]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (2 d[e[1],e[3]] d[e[1],p[3]] d[e[2],e[3]] d[e[2],p[1]] d[p[2],p[3]]+d[e[1],e[3]]^2 d[e[2],p[1]]^2 d[p[2],p[3]]-2 d[e[1],e[2]] (d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[1]]) d[e[3],p[1]] d[p[2],p[3]]+d[e[1],e[2]]^2 d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[2],e[3]]^2 ((d[e[1],p[2]]+d[e[1],p[3]])^2 d[p[1],p[3]]+d[e[1],p[3]]^2 d[p[2],p[3]])))-2 d[u,e[3]] d[u,p[3]] (-((-d[e[1],p[2]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[1]]-d[e[1],e[2]] d[e[3],p[1]]) d[p[1],p[3]] (-d[e[1],p[3]] d[e[2],p[1]]+d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] d[p[1],p[3]]) d[p[2],p[3]])+d[p[1],p[2]] (d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[1]]^2 d[p[2],p[3]]+d[e[1],e[2]] d[e[3],p[1]] (-d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[p[1],p[3]]) d[p[2],p[3]]+d[e[2],p[1]] (d[e[1],p[3]]^2 d[e[2],e[3]]+d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[1]]-d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[e[2],e[3]] (d[e[1],p[3]]^2 d[e[2],p[3]] d[p[2],p[3]]+d[p[1],p[3]] (d[e[1],p[2]]^2 d[e[2],p[3]]+2 d[e[1],p[2]] d[e[1],p[3]] d[e[2],p[3]]+d[e[1],p[3]]^2 d[e[2],p[3]]-d[e[1],e[2]] d[e[1],p[3]] d[p[2],p[3]])))))+d[u,e[2]]^2 (-2 d[u,e[3]] d[u,p[3]] (d[e[1],p[3]] d[p[1],p[2]] (-d[e[1],p[2]] d[e[3],p[1]]+d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[1],p[2]])+d[e[1],p[2]] (d[e[1],p[2]] d[e[3],p[1]]+d[e[1],p[2]] d[e[3],p[2]]-d[e[1],e[3]] d[p[1],p[2]]) d[p[1],p[3]]) d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,e[3]]^2 d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[e[1],p[2]]^2 d[p[1],p[3]]^2+d[e[1],p[3]]^2 d[p[1],p[2]] (d[p[1],p[2]]+d[p[2],p[3]])+d[e[1],p[2]] d[p[1],p[3]] (-2 d[e[1],p[3]] d[p[1],p[2]]+d[e[1],p[2]] d[p[2],p[3]]))+d[u,p[3]]^2 (d[e[1],e[3]]^2 d[p[1],p[2]]^3 d[p[2],p[3]]+d[e[1],p[2]]^2 (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[e[1],e[3]] d[p[1],p[2]]^2 (-2 d[e[1],p[2]] d[e[3],p[1]]+2 d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[p[1],p[2]] (d[e[1],p[2]]^2 d[e[3],p[1]]^2 d[p[2],p[3]]-2 d[e[1],p[2]] d[e[3],p[1]] (d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[e[3],p[2]] (d[e[1],p[3]]^2 d[e[3],p[2]] d[p[2],p[3]]+d[p[1],p[3]] (d[e[1],p[2]]^2 d[e[3],p[2]]+d[e[1],p[3]]^2 d[e[3],p[2]]+2 d[e[1],p[2]] (d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]]))))))+2 d[u,e[2]] d[u,p[3]] (-d[u,e[3]]^2 (-d[e[1],p[3]]^2 (d[e[2],p[1]]+d[e[2],p[3]]) d[p[1],p[2]]+(d[e[1],p[2]] d[e[1],p[3]] d[e[2],p[1]]-d[e[1],p[2]]^2 d[e[2],p[3]]+d[e[1],e[2]] d[e[1],p[3]] d[p[1],p[2]]) d[p[1],p[3]]-d[e[1],e[2]] d[e[1],p[2]] d[p[1],p[3]]^2) d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])-d[u,e[3]] d[u,p[3]] (d[p[1],p[2]]^2 (d[e[1],p[3]]^2 d[e[2],e[3]]+2 d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[1]]+d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[1]]-d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[e[1],p[2]] d[p[1],p[3]] d[p[2],p[3]] (d[e[1],p[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]]+d[e[1],e[2]] d[e[3],p[2]] d[p[1],p[3]]+d[e[1],p[2]] d[e[2],e[3]] d[p[2],p[3]]-d[e[2],p[1]] (d[e[1],p[3]] d[e[3],p[1]]+d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] (d[p[1],p[3]]+d[p[2],p[3]]))+d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (2 d[p[1],p[3]]+d[p[2],p[3]])))+d[p[1],p[2]] (-d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]^2 d[p[2],p[3]]+d[e[2],p[1]] d[p[2],p[3]] (-d[e[1],p[2]] d[e[1],p[3]] d[e[3],p[1]]+d[e[1],p[3]]^2 d[e[3],p[2]]+d[e[1],e[3]] (-((d[e[1],p[2]]-2 d[e[1],p[3]]) d[p[1],p[3]])+d[e[1],p[3]] d[p[2],p[3]]))+d[e[1],p[3]] d[p[2],p[3]] (-d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]])+d[e[1],p[3]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))+d[p[1],p[3]] (d[e[1],p[2]]^2 (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]])+d[e[1],p[2]] (2 d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[2]]+(-d[e[1],e[3]] d[e[2],p[3]]+2 d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]])+d[e[1],p[3]] ((d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+d[e[3],p[2]] (d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[p[2],p[3]])))))+d[u,p[3]]^2 (d[e[1],e[3]] (d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[1]]-d[e[1],e[2]] d[e[3],p[1]]) d[p[1],p[2]]^2 d[p[2],p[3]]+d[e[1],p[2]] (d[e[1],p[2]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]+d[e[1],e[2]] d[e[3],p[1]]) (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (d[e[1],e[2]] d[e[1],p[2]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[1],e[3]] d[e[2],p[1]] (d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]-d[e[3],p[1]] (d[e[1],p[2]] d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[1],p[2]] d[e[2],p[1]]+d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[e[2],e[3]] (d[e[1],p[3]]^2 d[e[3],p[2]] d[p[2],p[3]]+d[p[1],p[3]] (d[e[1],p[2]]^2 d[e[3],p[2]]+d[e[1],p[3]]^2 d[e[3],p[2]]+d[e[1],p[2]] (2 d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])))))))-2 d[u,e[1]] d[u,p[3]] (-d[u,e[2]]^2 d[p[1],p[2]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[u,e[3]]^2 d[p[1],p[3]] d[p[2],p[3]] (d[e[1],p[3]] d[p[1],p[2]]-d[e[1],p[2]] d[p[1],p[3]]-2 d[e[1],p[2]] d[p[2],p[3]])+d[u,p[3]]^2 (-d[e[1],p[2]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[3],p[1]] (d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[1],p[2]]) d[p[2],p[3]]+d[e[3],p[2]] d[p[1],p[3]] (-2 d[e[1],p[2]] d[e[3],p[2]]-2 d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[2],p[3]]))-d[u,e[3]] d[u,p[3]] d[p[2],p[3]] (d[e[1],p[3]] d[e[3],p[1]] (d[p[1],p[2]]+d[p[2],p[3]])+d[p[1],p[3]] (-2 d[e[1],p[2]] d[e[3],p[1]]-4 d[e[1],p[2]] d[e[3],p[2]]-2 d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[1],p[2]]+d[e[1],e[3]] d[p[2],p[3]])))+d[u,e[2]] d[u,p[3]] (d[u,e[3]]^2 d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) ((d[e[1],p[2]] d[e[2],p[1]]+d[e[1],e[2]] d[p[1],p[2]]) d[p[1],p[3]]+d[p[1],p[2]] (4 d[e[1],p[2]] d[e[2],p[3]]+2 d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]])+d[e[2],p[1]] (-2 d[e[1],p[3]] d[p[1],p[2]]+d[e[1],p[2]] d[p[2],p[3]]))+2 d[u,e[3]] d[u,p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[e[1],p[3]] (d[e[2],p[1]]+d[e[2],p[3]]) d[e[3],p[1]] d[p[1],p[2]] d[p[2],p[3]]-d[p[1],p[3]] (d[e[2],p[1]] (d[e[1],p[2]] d[e[3],p[1]]+d[e[1],p[2]] d[e[3],p[2]]-d[e[1],e[3]] d[p[1],p[2]]) d[p[2],p[3]]+d[p[1],p[2]] ((2 d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+d[e[3],p[2]] (2 d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]])+2 d[e[1],p[2]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))))-d[u,p[3]]^2 (-d[e[1],p[2]] d[e[2],p[1]] (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]]^2 (-d[e[3],p[2]] ((4 d[e[1],p[2]]+5 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]+(d[e[1],p[3]] d[e[2],e[3]]+2 d[e[1],e[3]] d[e[2],p[1]]+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[1]] d[p[2],p[3]]-d[e[1],e[2]] d[e[3],p[1]]^2 d[p[2],p[3]])+d[p[1],p[2]] (d[e[3],p[1]] ((d[e[1],p[2]]+d[e[1],p[3]]) d[p[1],p[3]]+d[e[1],p[3]] d[p[2],p[3]]) (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]])-d[e[3],p[1]]^2 d[p[2],p[3]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (d[p[1],p[3]]+d[p[2],p[3]]))+d[p[1],p[3]] (d[p[2],p[3]] ((-2 (2 d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]-d[e[1],e[2]] d[e[3],p[2]]^2+d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]])+d[p[1],p[3]] ((-((5 d[e[1],p[2]]+6 d[e[1],p[3]]) d[e[2],e[3]])+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]-d[e[1],e[2]] d[e[3],p[2]]^2+d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]]))+d[e[2],p[1]] (-d[e[1],p[2]] d[e[3],p[1]]^2 d[p[2],p[3]]-d[e[3],p[2]] d[p[1],p[3]] (d[e[1],p[2]] d[e[3],p[2]]+d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])+d[e[3],p[1]] d[p[2],p[3]] (d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] (2 d[p[1],p[3]]+d[p[2],p[3]]))))))+d[u,p[3]]^2 (d[u,e[3]]^2 d[p[1],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (-d[e[1],p[3]] d[e[2],p[1]]^2 d[p[2],p[3]]+d[e[2],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] d[p[1],p[3]]) d[p[2],p[3]]+d[e[2],p[3]] d[p[1],p[2]] (2 d[e[1],p[2]] d[e[2],p[3]]+2 d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]]))+d[u,p[3]]^2 (d[e[2],e[3]] ((2 d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[2]]^2 d[p[1],p[3]]+d[e[2],p[1]] (d[e[1],p[2]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]+d[e[1],e[2]] d[e[3],p[1]]) (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (-d[e[1],e[3]] d[e[2],p[1]]^2 d[e[3],p[1]] d[p[2],p[3]]+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[2],e[3]] d[p[1],p[3]] (((3 d[e[1],p[2]]+4 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]+(2 (d[e[1],p[2]]+2 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[2],p[3]])-d[e[2],e[3]] d[e[3],p[1]] (d[e[1],p[3]] d[e[2],p[3]] d[p[2],p[3]]+d[p[1],p[3]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]]))+d[e[2],p[1]] (-((d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[1]] d[p[2],p[3]])+d[e[1],e[2]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[2],e[3]] d[p[1],p[3]] (d[e[1],p[2]] d[e[3],p[2]]+d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[2],p[3]]))))-d[u,e[3]] d[u,p[3]] (d[p[1],p[2]]^2 d[p[1],p[3]] ((4 d[e[1],p[2]]+5 d[e[1],p[3]]) d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]])+d[e[2],p[1]] d[p[1],p[3]] d[p[2],p[3]] (d[e[1],p[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]]+d[e[1],e[2]] d[e[3],p[2]] d[p[1],p[3]]+d[e[1],p[2]] d[e[2],e[3]] d[p[2],p[3]]-d[e[2],p[1]] (d[e[1],p[3]] d[e[3],p[1]]+d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] (d[p[1],p[3]]+d[p[2],p[3]]))+d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (2 d[p[1],p[3]]+d[p[2],p[3]])))+d[p[1],p[2]] (d[e[2],p[3]] ((5 d[e[1],p[2]]+6 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]^2-d[e[1],p[3]] d[e[2],p[3]]^2 d[e[3],p[1]] d[p[2],p[3]]-d[e[2],p[1]]^2 (d[e[1],p[3]] d[e[3],p[1]]+d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[p[1],p[3]] (-d[e[2],p[3]] d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[p[2],p[3]])+d[p[2],p[3]] (2 (2 d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]]))+d[e[2],p[1]] (-2 d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[1]] d[p[2],p[3]]+d[p[1],p[3]] (d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[2]]+(d[e[1],p[3]] d[e[2],e[3]]+2 d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+d[e[1],p[2]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))))))))+2 d[u,p[1]]^3 (d[u,e[1]]^2 (d[u,e[2]] d[p[1],p[2]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (-2 d[u,e[3]] d[u,p[3]] d[e[2],p[1]] (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[u,e[3]]^2 d[e[2],p[1]] d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[3]]+d[p[2],p[3]])+d[u,p[3]]^2 ((d[e[2],p[3]] d[e[3],p[1]]-d[e[2],e[3]] d[p[1],p[3]]) (-d[e[3],p[2]] d[p[1],p[3]]+d[e[3],p[1]] d[p[2],p[3]])+d[e[2],p[1]] (d[e[3],p[2]]^2 d[p[1],p[3]]+d[e[3],p[1]]^2 d[p[2],p[3]])))+d[u,p[3]] (d[u,e[3]]^2 d[e[2],p[1]] d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[e[2],p[3]] d[p[1],p[2]]+d[e[2],p[1]] d[p[1],p[3]]+d[e[2],p[1]] d[p[2],p[3]])-d[u,e[3]] d[u,p[3]] d[p[1],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[e[2],p[3]] d[p[1],p[2]] (-d[e[2],p[3]] d[e[3],p[1]]+d[e[2],e[3]] d[p[1],p[3]])+2 d[e[2],p[1]]^2 (d[e[3],p[1]]+d[e[3],p[2]]) d[p[2],p[3]]+d[e[2],p[1]] d[p[1],p[2]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))+d[u,p[3]]^2 (d[e[2],e[3]] d[p[1],p[2]]^2 d[p[1],p[3]] (-d[e[2],p[3]] d[e[3],p[1]]+d[e[2],p[1]] d[e[3],p[2]]+d[e[2],e[3]] d[p[1],p[3]])+d[e[2],p[1]]^2 (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] ((d[e[2],p[3]]^2 d[e[3],p[1]]^2-3 d[e[2],e[3]] d[e[2],p[3]] d[e[3],p[1]] d[p[1],p[3]]+2 d[e[2],e[3]]^2 d[p[1],p[3]]^2) (d[p[1],p[3]]+d[p[2],p[3]])+d[e[2],p[1]]^2 (d[e[3],p[2]]^2 d[p[1],p[3]]+d[e[3],p[1]]^2 d[p[2],p[3]])+d[e[2],p[1]] (2 d[e[2],p[3]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[2],e[3]] d[e[3],p[2]] d[p[1],p[3]] (3 d[p[1],p[3]]+d[p[2],p[3]])-2 d[e[3],p[1]] d[p[1],p[3]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))))))+d[u,p[3]] (d[u,p[3]]^2 (d[u,p[3]]^2 ((d[e[1],p[2]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]+d[e[1],e[2]] d[e[3],p[1]]) (d[e[1],p[2]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]+2 d[e[1],e[2]] d[e[3],p[1]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (d[e[1],e[3]]^2 d[e[2],p[1]]^2 d[p[2],p[3]]+d[e[1],e[3]] d[e[2],p[1]] (3 d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]+d[e[1],e[2]] (-4 d[e[1],p[3]] d[e[2],e[3]]-3 d[e[1],e[3]] d[e[2],p[1]]+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[1]] d[p[2],p[3]]+2 d[e[1],e[2]]^2 d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[2],e[3]] ((d[e[1],p[2]]+d[e[1],p[3]]) ((d[e[1],p[2]]+2 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]+d[e[1],p[3]] (2 d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]])))+d[u,e[3]]^2 (d[p[1],p[3]] (-d[e[1],p[3]] d[e[2],p[1]]+d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] d[p[1],p[3]]) d[p[2],p[3]] (-d[e[1],p[3]] d[e[2],p[1]]+d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (2 d[p[1],p[3]]+d[p[2],p[3]]))+d[p[1],p[2]] (d[e[1],p[3]]^2 d[e[2],p[1]]^2 d[p[2],p[3]]+d[e[1],p[3]]^2 d[e[2],p[3]]^2 d[p[2],p[3]]+2 d[e[1],e[2]]^2 d[p[1],p[3]]^2 d[p[2],p[3]]+d[e[1],p[3]] d[e[2],p[1]] (2 d[e[1],p[3]] d[e[2],p[3]]-3 d[e[1],e[2]] d[p[1],p[3]]) d[p[2],p[3]]+d[e[2],p[3]] d[p[1],p[3]] (d[e[1],p[2]]^2 d[e[2],p[3]]+d[e[1],p[3]] (d[e[1],p[3]] d[e[2],p[3]]-2 d[e[1],e[2]] d[p[2],p[3]])+d[e[1],p[2]] (2 d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]]))))-d[u,e[3]] d[u,p[3]] (d[p[1],p[3]] d[p[2],p[3]] (2 d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[1]]^2+2 d[e[1],p[2]]^2 d[e[2],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[1],p[2]] d[e[2],p[3]] d[e[3],p[2]]+3 d[e[1],e[2]] d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]]+d[e[1],e[2]]^2 d[e[3],p[2]] d[p[1],p[3]]+d[e[1],e[2]] d[e[1],p[2]] d[e[2],e[3]] d[p[2],p[3]]-d[e[2],p[1]] (2 d[e[1],p[2]] d[e[1],p[3]] d[e[2],e[3]]+2 d[e[1],e[3]] d[e[1],p[2]] d[e[2],p[3]]+3 d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[1]]+d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[2]]+3 d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]+d[e[1],e[2]] d[e[1],e[3]] d[p[2],p[3]])+d[e[1],e[2]] d[e[3],p[1]] (3 d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (4 d[p[1],p[3]]+d[p[2],p[3]])))+d[p[1],p[2]] (2 d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[1]]^2 d[p[2],p[3]]+d[e[1],p[3]] d[e[2],p[3]] (3 d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]-3 d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+d[e[2],p[1]] (3 d[e[1],p[3]]^2 d[e[2],e[3]]+d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]-3 d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[1]]-3 d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[p[1],p[3]] (2 d[e[1],p[2]]^2 d[e[2],e[3]] d[e[2],p[3]]+3 d[e[1],p[3]]^2 d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[2]]-3 d[e[1],e[2]] d[e[1],p[3]] d[e[2],e[3]] d[p[2],p[3]]+d[e[1],e[2]] d[e[1],e[3]] d[e[2],p[3]] d[p[2],p[3]]+4 d[e[1],e[2]]^2 d[e[3],p[1]] d[p[2],p[3]]+d[e[1],p[2]] (5 d[e[1],p[3]] d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]])))))+d[u,e[2]] d[u,p[3]] (d[u,e[3]]^2 d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[e[1],p[3]]^2 (d[e[2],p[1]]+d[e[2],p[3]]) d[p[1],p[2]]+3 d[e[1],e[2]] d[e[1],p[2]] d[p[1],p[3]]^2+d[p[1],p[3]] (-2 d[e[1],p[2]] d[e[1],p[3]] d[e[2],p[1]]+2 d[e[1],p[2]]^2 d[e[2],p[3]]-2 d[e[1],e[2]] d[e[1],p[3]] d[p[1],p[2]]+d[e[1],e[2]] d[e[1],p[2]] d[p[2],p[3]]))+d[u,p[3]]^2 (d[e[1],e[3]] (2 d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[1]]-d[e[1],e[3]] d[e[2],p[3]]-2 d[e[1],e[2]] d[e[3],p[1]]) d[p[1],p[2]]^2 d[p[2],p[3]]+d[e[1],p[2]] (d[e[3],p[1]]+d[e[3],p[2]]) (2 d[e[1],p[2]] d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[1]]+3 d[e[1],e[2]] d[e[3],p[1]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (3 d[e[1],e[2]] d[e[1],p[2]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[3],p[1]] d[p[2],p[3]] (-3 d[e[1],p[2]] d[e[1],p[3]] d[e[2],e[3]]-2 d[e[1],e[3]] d[e[1],p[2]] d[e[2],p[1]]+d[e[1],e[3]] d[e[1],p[2]] d[e[2],p[3]]-3 d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[2]]-2 d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]+d[e[1],e[2]] d[e[1],e[3]] d[p[2],p[3]])+d[p[1],p[3]] (2 d[e[1],p[2]]^2 d[e[2],e[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[2]]^2+d[e[1],e[3]] (-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[1]]) d[p[2],p[3]]+d[e[3],p[2]] (3 d[e[1],p[3]]^2 d[e[2],e[3]]-d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[e[1],e[3]] d[p[2],p[3]])+d[e[1],p[2]] ((5 d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+d[e[1],e[2]] d[e[3],p[2]]^2-2 d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]]))-d[p[2],p[3]] (d[e[1],e[3]] d[e[2],p[1]] (-2 d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[2],p[3]])+d[e[1],p[3]] ((-3 d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]]))))-2 d[u,e[3]] d[u,p[3]] (d[p[1],p[2]]^2 (d[e[1],p[3]]^2 d[e[2],e[3]]+d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[1]]-d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[1]]-d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[e[1],p[2]] d[p[1],p[3]] d[p[2],p[3]] (d[e[1],p[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]]+2 d[e[1],e[2]] d[e[3],p[2]] d[p[1],p[3]]+d[e[1],p[2]] d[e[2],e[3]] d[p[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]] d[p[2],p[3]]-d[e[2],p[1]] (d[e[1],p[3]] d[e[3],p[1]]+d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] (d[p[1],p[3]]+d[p[2],p[3]]))+d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (3 d[p[1],p[3]]+2 d[p[2],p[3]])))+d[p[1],p[2]] (-d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]^2 d[p[2],p[3]]+d[e[2],p[1]] (-d[e[1],p[2]] d[e[1],p[3]] d[e[3],p[1]]+d[e[1],p[3]]^2 d[e[3],p[2]]+d[e[1],e[3]] (-d[e[1],p[2]]+d[e[1],p[3]]) d[p[1],p[3]]) d[p[2],p[3]]+d[e[1],p[3]] d[p[2],p[3]] (d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[2]]+(d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]-d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]]))+d[p[1],p[3]] (d[e[1],p[2]]^2 (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]])+d[e[1],p[3]] (-((-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]])+d[e[3],p[2]] (d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[p[2],p[3]]))+d[e[1],p[2]] ((-d[e[1],e[3]] d[e[2],p[3]]+3 d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+d[e[3],p[2]] (2 d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]]))))))+d[u,e[2]]^2 (d[u,e[3]]^2 d[e[1],p[2]] d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (-d[e[1],p[3]] d[p[1],p[2]]+d[e[1],p[2]] d[p[1],p[3]]+d[e[1],p[2]] d[p[2],p[3]])+d[u,e[3]] d[u,p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[e[1],p[2]] (-2 d[e[1],p[2]] d[e[3],p[1]]-2 d[e[1],p[2]] d[e[3],p[2]]+d[e[1],e[3]] d[p[1],p[2]]) d[p[1],p[3]]+d[e[1],p[3]] d[p[1],p[2]] (d[e[1],p[2]] d[e[3],p[1]]-d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[2],p[3]]))+d[u,p[3]]^2 (d[e[1],p[2]]^2 (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]-d[e[1],e[3]] d[p[1],p[2]]^2 d[p[2],p[3]] (d[e[1],p[2]] d[e[3],p[1]]-d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[2],p[3]])+d[p[1],p[2]] (d[e[1],p[2]]^2 d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[1],p[2]] d[e[3],p[1]] d[p[2],p[3]] (-2 d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] (-d[p[1],p[3]]+d[p[2],p[3]]))+d[e[3],p[2]] (d[e[1],p[3]] d[p[2],p[3]] (d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])+d[p[1],p[3]] (d[e[1],p[2]]^2 d[e[3],p[2]]+2 d[e[1],p[2]] (d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])+d[e[1],p[3]] (d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])))))))-d[u,e[1]] (d[u,e[2]]^2 d[p[1],p[2]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (-2 d[u,e[3]] d[u,p[3]] d[e[1],p[2]] (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[u,e[3]]^2 d[e[1],p[2]] d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[3]]+d[p[2],p[3]])+d[u,p[3]]^2 (d[e[1],p[2]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[3],p[2]] d[p[1],p[3]] (d[e[1],p[2]] d[e[3],p[2]]+d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])+d[e[3],p[1]] d[p[2],p[3]] (-d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[2],p[3]])))+2 d[u,e[2]] d[u,p[3]] (d[u,e[3]]^2 d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) ((d[e[1],p[2]] d[e[2],p[1]]+d[e[1],e[2]] d[p[1],p[2]]) d[p[1],p[3]]+d[p[1],p[2]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]])+d[e[2],p[1]] (-d[e[1],p[3]] d[p[1],p[2]]+d[e[1],p[2]] d[p[2],p[3]]))+d[u,e[3]] d[u,p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (d[e[1],p[3]] (d[e[2],p[1]]+d[e[2],p[3]]) d[e[3],p[1]] d[p[1],p[2]] d[p[2],p[3]]-d[p[1],p[3]] (d[e[2],p[1]] (2 d[e[1],p[2]] d[e[3],p[1]]+2 d[e[1],p[2]] d[e[3],p[2]]-d[e[1],e[3]] d[p[1],p[2]]) d[p[2],p[3]]+d[p[1],p[2]] ((d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+2 d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+d[e[3],p[2]] (d[e[1],p[3]] d[e[2],p[3]]+2 d[e[1],e[2]] d[p[2],p[3]])+d[e[1],p[2]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))))+d[u,p[3]]^2 (d[e[1],p[2]] d[e[2],p[1]] (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]]^2 (d[e[3],p[2]] ((d[e[1],p[2]]+2 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]-(d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[1]]) d[e[3],p[1]] d[p[2],p[3]]+d[e[1],e[2]] d[e[3],p[1]]^2 d[p[2],p[3]])+d[p[1],p[2]] (d[e[3],p[1]]^2 d[p[2],p[3]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (d[p[1],p[3]]+d[p[2],p[3]]))+d[e[2],p[1]] (d[e[1],p[2]] d[e[3],p[1]]^2 d[p[2],p[3]]-d[e[3],p[1]] (d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[e[3],p[2]] d[p[1],p[3]] (d[e[1],p[2]] d[e[3],p[2]]+d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]]))+d[p[1],p[3]] (d[p[2],p[3]] (((d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+d[e[1],e[2]] d[e[3],p[2]]^2-d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]])+d[p[1],p[3]] (((2 d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+d[e[1],e[2]] d[e[3],p[2]]^2-d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]]))-d[e[3],p[1]] (d[p[2],p[3]] (d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[2]]+(d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]])+d[p[1],p[3]] (d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[2]]+(d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]+d[e[1],p[2]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))))))+d[u,p[3]]^2 (d[u,e[3]]^2 d[p[1],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (-2 d[e[1],p[3]] d[e[2],p[1]]^2 d[p[2],p[3]]+d[e[2],p[3]] d[p[1],p[2]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],p[3]] d[e[2],p[3]]+2 d[e[1],e[2]] d[p[2],p[3]])+d[e[2],p[1]] d[p[2],p[3]] (2 d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (3 d[p[1],p[3]]+d[p[2],p[3]])))+d[u,p[3]]^2 (d[e[2],e[3]] ((d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[3]]+2 d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[2]]^2 d[p[1],p[3]]+d[e[2],p[1]] (d[e[3],p[1]]+d[e[3],p[2]]) (2 d[e[1],p[2]] d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[1]]+3 d[e[1],e[2]] d[e[3],p[1]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (-2 d[e[1],e[3]] d[e[2],p[1]]^2 d[e[3],p[1]] d[p[2],p[3]]+3 d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[2],e[3]] d[p[1],p[3]] (3 ((d[e[1],p[2]]+2 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]+((d[e[1],p[2]]+6 d[e[1],p[3]]) d[e[2],e[3]]-3 d[e[1],e[3]] d[e[2],p[3]]+2 d[e[1],e[2]] d[e[3],p[2]]) d[p[2],p[3]])-d[e[3],p[1]] (d[e[2],p[3]] (3 d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]+d[p[1],p[3]] ((2 d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+3 d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]]))+d[e[2],p[1]] (-((3 d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[1]] d[p[2],p[3]])+3 d[e[1],e[2]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[p[1],p[3]] (((2 d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+d[e[1],e[2]] d[e[3],p[2]]^2+2 d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]]))))-2 d[u,e[3]] d[u,p[3]] (d[p[1],p[2]]^2 d[p[1],p[3]] ((d[e[1],p[2]]+2 d[e[1],p[3]]) d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]])+d[e[2],p[1]] d[p[1],p[3]] d[p[2],p[3]] (d[e[1],p[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]]+2 d[e[1],e[2]] d[e[3],p[2]] d[p[1],p[3]]+d[e[1],p[2]] d[e[2],e[3]] d[p[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]] d[p[2],p[3]]-d[e[2],p[1]] (d[e[1],p[3]] d[e[3],p[1]]+d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] (d[p[1],p[3]]+d[p[2],p[3]]))+d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (3 d[p[1],p[3]]+2 d[p[2],p[3]])))+d[p[1],p[2]] (d[e[2],p[3]] ((2 d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]^2-d[e[1],p[3]] d[e[2],p[3]]^2 d[e[3],p[1]] d[p[2],p[3]]-d[e[2],p[1]]^2 (d[e[1],p[3]] d[e[3],p[1]]+d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[p[1],p[3]] (-d[e[2],p[3]] d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[p[2],p[3]])+d[p[2],p[3]] ((d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]]))+d[e[2],p[1]] (-2 d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[1]] d[p[2],p[3]]+d[p[1],p[3]] ((d[e[1],p[3]] d[e[2],e[3]]+3 d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+d[e[3],p[2]] (d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]])+d[e[1],p[2]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))))))))+d[u,p[1]]^4 (d[u,e[2]]^2 (-2 d[u,e[3]] d[u,p[3]] d[e[1],p[2]]^2 (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,e[3]]^2 d[e[1],p[2]]^2 d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[3]]+d[p[2],p[3]]) (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,p[3]]^2 (d[e[1],p[2]]^2 (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (d[e[1],p[2]]^2 d[e[3],p[1]]^2 d[p[2],p[3]]+d[p[2],p[3]] (d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])^2+d[p[1],p[3]] (d[e[1],p[2]] d[e[3],p[2]]+d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])^2+2 d[e[1],p[2]] d[e[3],p[1]] d[p[2],p[3]] (-d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[2],p[3]]))))+d[u,e[1]]^2 (-2 d[u,e[3]] d[u,p[3]] d[e[2],p[1]]^2 (d[e[3],p[1]]+d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,e[3]]^2 d[e[2],p[1]]^2 d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[3]]+d[p[2],p[3]]) (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,p[3]]^2 (d[e[2],p[1]]^2 (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] ((d[e[2],p[3]] d[e[3],p[1]]-d[e[2],e[3]] d[p[1],p[3]])^2 (d[p[1],p[3]]+d[p[2],p[3]])+2 d[e[2],p[1]] (d[e[2],p[3]] d[e[3],p[1]]-d[e[2],e[3]] d[p[1],p[3]]) (-d[e[3],p[2]] d[p[1],p[3]]+d[e[3],p[1]] d[p[2],p[3]])+d[e[2],p[1]]^2 (d[e[3],p[2]]^2 d[p[1],p[3]]+d[e[3],p[1]]^2 d[p[2],p[3]]))))+d[u,p[3]]^2 (d[u,p[3]]^2 (((-d[e[1],p[2]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[1]])^2+6 d[e[1],e[2]]^2 d[e[3],p[1]]^2+4 d[e[1],e[2]] (d[e[1],p[2]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]) d[e[3],p[2]]+d[e[1],e[2]]^2 d[e[3],p[2]]^2+6 d[e[1],e[2]] d[e[3],p[1]] (d[e[1],p[2]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]+d[e[1],e[2]] d[e[3],p[2]])) d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (((d[e[1],p[2]]^2+6 d[e[1],p[2]] d[e[1],p[3]]+6 d[e[1],p[3]]^2) d[e[2],e[3]]^2-2 d[e[1],e[3]] (2 d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]] d[e[2],p[3]]+d[e[1],e[3]]^2 d[e[2],p[3]]^2+2 d[e[1],e[2]] ((2 d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+d[e[1],e[2]]^2 d[e[3],p[2]]^2) d[p[1],p[3]]+(6 d[e[1],p[3]]^2 d[e[2],e[3]]^2+d[e[1],e[3]]^2 d[e[2],p[1]]^2-6 d[e[1],e[3]] d[e[1],p[3]] d[e[2],e[3]] d[e[2],p[3]]+d[e[1],e[3]]^2 d[e[2],p[3]]^2+d[e[2],p[1]] (6 d[e[1],e[3]] d[e[1],p[3]] d[e[2],e[3]]-4 d[e[1],e[3]]^2 d[e[2],p[3]])) d[p[2],p[3]]-6 d[e[1],e[2]] (2 d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[1]]-d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[1]] d[p[2],p[3]]+6 d[e[1],e[2]]^2 d[e[3],p[1]]^2 d[p[2],p[3]]))+d[u,e[3]]^2 (d[p[1],p[3]] d[p[2],p[3]] (d[e[1],p[3]]^2 d[e[2],p[1]]^2+d[e[1],p[2]]^2 d[e[2],p[3]]^2+2 d[e[1],e[2]] d[e[1],p[2]] d[e[2],p[3]] (3 d[p[1],p[3]]+2 d[p[2],p[3]])+d[e[1],e[2]]^2 (6 d[p[1],p[3]]^2+6 d[p[1],p[3]] d[p[2],p[3]]+d[p[2],p[3]]^2)-2 d[e[1],p[3]] d[e[2],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (3 d[p[1],p[3]]+2 d[p[2],p[3]])))+d[p[1],p[2]] (d[e[1],p[3]]^2 d[e[2],p[1]]^2 d[p[2],p[3]]+d[e[1],p[3]]^2 d[e[2],p[3]]^2 d[p[2],p[3]]+6 d[e[1],e[2]]^2 d[p[1],p[3]]^2 d[p[2],p[3]]+2 d[e[1],p[3]] d[e[2],p[1]] (d[e[1],p[3]] d[e[2],p[3]]-3 d[e[1],e[2]] d[p[1],p[3]]) d[p[2],p[3]]+d[p[1],p[3]] (d[e[1],p[2]]^2 d[e[2],p[3]]^2+(d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[p[2],p[3]])^2+2 d[e[1],p[2]] d[e[2],p[3]] (d[e[1],p[3]] d[e[2],p[3]]+2 d[e[1],e[2]] d[p[2],p[3]]))))-2 d[u,e[3]] d[u,p[3]] (d[p[1],p[3]] d[p[2],p[3]] (d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[1]]^2+d[e[1],p[2]]^2 d[e[2],e[3]] d[e[2],p[3]]+2 d[e[1],e[2]] d[e[1],p[2]] d[e[2],p[3]] d[e[3],p[2]]+3 d[e[1],e[2]] d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]]+3 d[e[1],e[2]]^2 d[e[3],p[2]] d[p[1],p[3]]+2 d[e[1],e[2]] d[e[1],p[2]] d[e[2],e[3]] d[p[2],p[3]]+d[e[1],e[2]]^2 d[e[3],p[2]] d[p[2],p[3]]-d[e[2],p[1]] (d[e[1],p[2]] d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[1],p[2]] d[e[2],p[3]]+3 d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[1]]+2 d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[2]]+3 d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]+2 d[e[1],e[2]] d[e[1],e[3]] d[p[2],p[3]])+3 d[e[1],e[2]] d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (2 d[p[1],p[3]]+d[p[2],p[3]])))+d[p[1],p[2]] (d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[1]]^2 d[p[2],p[3]]+d[e[1],p[3]] d[e[2],p[3]] (3 d[e[1],p[3]] d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[3]]-3 d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]-d[e[2],p[1]] (-3 d[e[1],p[3]]^2 d[e[2],e[3]]+d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]+3 d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[1]]+3 d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[p[1],p[3]] (d[e[1],p[2]]^2 d[e[2],e[3]] d[e[2],p[3]]+3 d[e[1],p[3]]^2 d[e[2],e[3]] d[e[2],p[3]]-2 d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]^2-3 d[e[1],e[2]] d[e[1],p[3]] d[e[2],e[3]] d[p[2],p[3]]+2 d[e[1],e[2]] d[e[1],e[3]] d[e[2],p[3]] d[p[2],p[3]]+6 d[e[1],e[2]]^2 d[e[3],p[1]] d[p[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]] (2 d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]])+2 d[e[1],p[2]] (2 d[e[1],p[3]] d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]])))))+2 d[u,e[2]] d[u,p[3]] (d[u,e[3]]^2 d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (-d[e[1],p[2]] d[e[1],p[3]] d[e[2],p[1]]+d[e[1],p[2]]^2 d[e[2],p[3]]-d[e[1],e[2]] d[e[1],p[3]] d[p[1],p[2]]+d[e[1],e[2]] d[e[1],p[2]] (3 d[p[1],p[3]]+2 d[p[2],p[3]]))+d[u,p[3]]^2 (-d[e[1],e[3]] (-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[1]]) d[p[1],p[2]]^2 d[p[2],p[3]]+d[e[1],p[2]] (d[e[3],p[1]]+d[e[3],p[2]]) (d[e[1],p[2]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]+3 d[e[1],e[2]] d[e[3],p[1]]+2 d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (3 d[e[1],e[2]] d[e[1],p[2]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[3],p[1]] d[p[2],p[3]] (-3 d[e[1],p[2]] d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[1],p[2]] d[e[2],p[1]]+2 d[e[1],e[3]] d[e[1],p[2]] d[e[2],p[3]]-3 d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]+2 d[e[1],e[2]] d[e[1],e[3]] d[p[2],p[3]])+d[p[2],p[3]] (d[e[1],p[3]] (3 d[e[1],p[3]] d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+d[e[1],e[3]] (-2 d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]+d[e[1],e[3]] d[e[2],p[1]] (d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]]))+d[p[1],p[3]] (d[e[1],p[2]]^2 d[e[2],e[3]] d[e[3],p[2]]+2 d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[2]]^2+d[e[1],e[3]] (-2 d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]+d[e[3],p[2]] (3 d[e[1],p[3]]^2 d[e[2],e[3]]-2 d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]-2 d[e[1],e[2]] d[e[1],e[3]] d[p[2],p[3]])+d[e[1],p[2]] ((4 d[e[1],p[3]] d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+2 d[e[1],e[2]] d[e[3],p[2]]^2-d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]]))))+d[u,e[3]] d[u,p[3]] (d[p[1],p[2]]^2 (-d[e[1],p[3]]^2 d[e[2],e[3]]+d[e[1],e[3]] d[e[1],p[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[1],p[3]] d[e[3],p[1]]+d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]-d[e[1],p[2]] d[p[1],p[3]] d[p[2],p[3]] (d[e[1],p[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]]+5 d[e[1],e[2]] d[e[3],p[2]] d[p[1],p[3]]+d[e[1],p[2]] d[e[2],e[3]] d[p[2],p[3]]+4 d[e[1],e[2]] d[e[3],p[2]] d[p[2],p[3]]-d[e[2],p[1]] (d[e[1],p[3]] d[e[3],p[1]]+d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] (d[p[1],p[3]]+d[p[2],p[3]]))+d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (6 d[p[1],p[3]]+5 d[p[2],p[3]])))+d[p[1],p[2]] (d[e[1],e[2]] d[e[1],e[3]] d[p[1],p[3]]^2 d[p[2],p[3]]+d[e[1],p[3]] d[p[2],p[3]] (-d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[2]]+(-d[e[1],p[3]] d[e[2],e[3]]+2 d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]+d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] d[p[2],p[3]]))+d[e[2],p[1]] d[p[2],p[3]] (d[e[1],p[2]] d[e[1],p[3]] d[e[3],p[1]]-d[e[1],p[3]]^2 d[e[3],p[2]]+d[e[1],e[3]] (d[e[1],p[2]] d[p[1],p[3]]+d[e[1],p[3]] d[p[2],p[3]]))-d[p[1],p[3]] (d[e[1],p[2]]^2 (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]])+d[e[1],p[3]] ((d[e[1],p[3]] d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[3]]-d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+d[e[3],p[2]] (d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[p[2],p[3]]))+d[e[1],p[2]] ((-d[e[1],e[3]] d[e[2],p[3]]+6 d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+2 d[e[3],p[2]] (d[e[1],p[3]] d[e[2],p[3]]+2 d[e[1],e[2]] d[p[2],p[3]]))))))-2 d[u,e[1]] (d[u,e[2]] (-2 d[u,e[3]] d[u,p[3]] (d[e[3],p[1]]+d[e[3],p[2]]) (d[e[1],p[2]] d[e[2],p[1]]+d[e[1],e[2]] d[p[1],p[2]]) d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,e[3]]^2 (d[e[1],p[2]] d[e[2],p[1]]+d[e[1],e[2]] d[p[1],p[2]]) d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[3]]+d[p[2],p[3]]) (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])+d[u,p[3]]^2 (d[e[1],p[2]] d[e[2],p[1]] (d[e[3],p[1]]+d[e[3],p[2]])^2 d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]]^2 (d[e[3],p[2]] (d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]+(-d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[1]] d[p[2],p[3]]+d[e[1],e[2]] d[e[3],p[1]]^2 d[p[2],p[3]])+d[p[1],p[2]] (d[e[3],p[1]]^2 d[p[2],p[3]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (d[p[1],p[3]]+d[p[2],p[3]]))+d[e[2],p[1]] (d[e[1],p[2]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[3],p[2]] d[p[1],p[3]] (d[e[1],p[2]] d[e[3],p[2]]+d[e[1],p[3]] d[e[3],p[2]]-d[e[1],e[3]] d[p[2],p[3]])+d[e[3],p[1]] d[p[2],p[3]] (-d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] d[p[2],p[3]]))+d[p[1],p[3]] (d[p[2],p[3]] ((2 d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+d[e[1],e[2]] d[e[3],p[2]]^2-d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]])+d[p[1],p[3]] (((d[e[1],p[2]]+2 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+d[e[1],e[2]] d[e[3],p[2]]^2-d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]]))-d[e[3],p[1]] (d[p[2],p[3]] (d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[2]]+(d[e[1],p[3]] d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]])+d[p[1],p[3]] (d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[2]]+(d[e[1],p[3]] d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]+d[e[1],p[2]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))))))+d[u,p[3]] (d[u,e[3]]^2 d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]]) (-d[e[1],p[3]] d[e[2],p[1]]^2+d[e[1],e[2]] d[e[2],p[3]] d[p[1],p[2]]+d[e[2],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (3 d[p[1],p[3]]+2 d[p[2],p[3]])))+d[u,p[3]]^2 (d[e[2],e[3]] (d[e[1],p[3]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[2]]^2 d[p[1],p[3]]+d[e[2],p[1]] (d[e[3],p[1]]+d[e[3],p[2]]) (d[e[1],p[2]] d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[1]]+3 d[e[1],e[2]] d[e[3],p[1]]+2 d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]] d[p[2],p[3]]+d[p[1],p[2]] (-d[e[1],e[3]] d[e[2],p[1]]^2 d[e[3],p[1]] d[p[2],p[3]]+3 d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[e[2],e[3]] d[p[1],p[3]] (((d[e[1],p[2]]+4 d[e[1],p[3]]) d[e[2],e[3]]-3 d[e[1],e[3]] d[e[2],p[3]]+3 d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]+(4 d[e[1],p[3]] d[e[2],e[3]]-3 d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[2],p[3]])-d[e[3],p[1]] (d[e[2],p[3]] (3 d[e[1],p[3]] d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[3]]) d[p[2],p[3]]+d[p[1],p[3]] ((d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]] d[e[2],p[3]]-2 d[e[1],e[3]] d[e[2],p[3]]^2+2 d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+3 d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]]))+d[e[2],p[1]] ((-3 d[e[1],p[3]] d[e[2],e[3]]+d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[1]] d[p[2],p[3]]+3 d[e[1],e[2]] d[e[3],p[1]]^2 d[p[2],p[3]]+d[p[1],p[3]] (((d[e[1],p[2]]+3 d[e[1],p[3]]) d[e[2],e[3]]-2 d[e[1],e[3]] d[e[2],p[3]]) d[e[3],p[2]]+2 d[e[1],e[2]] d[e[3],p[2]]^2+d[e[1],e[3]] d[e[2],e[3]] d[p[2],p[3]]))))-d[u,e[3]] d[u,p[3]] (d[p[1],p[2]]^2 d[p[1],p[3]] (d[e[1],p[3]] d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]])+d[e[2],p[1]] d[p[1],p[3]] d[p[2],p[3]] (d[e[1],p[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],p[2]] d[e[2],e[3]] d[p[1],p[3]]+5 d[e[1],e[2]] d[e[3],p[2]] d[p[1],p[3]]+d[e[1],p[2]] d[e[2],e[3]] d[p[2],p[3]]+4 d[e[1],e[2]] d[e[3],p[2]] d[p[2],p[3]]-d[e[2],p[1]] (d[e[1],p[3]] d[e[3],p[1]]+d[e[1],p[3]] d[e[3],p[2]]+d[e[1],e[3]] (d[p[1],p[3]]+d[p[2],p[3]]))+d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],e[2]] (6 d[p[1],p[3]]+5 d[p[2],p[3]])))+d[p[1],p[2]] (d[e[2],p[3]] ((d[e[1],p[2]]+2 d[e[1],p[3]]) d[e[2],e[3]]-d[e[1],e[3]] d[e[2],p[3]]+d[e[1],e[2]] d[e[3],p[2]]) d[p[1],p[3]]^2-d[e[1],p[3]] d[e[2],p[3]]^2 d[e[3],p[1]] d[p[2],p[3]]-d[e[2],p[1]]^2 (d[e[1],p[3]] d[e[3],p[1]]+d[e[1],e[3]] d[p[1],p[3]]) d[p[2],p[3]]+d[p[1],p[3]] (-d[e[2],p[3]] d[e[3],p[1]] (d[e[1],p[2]] d[e[2],p[3]]+d[e[1],p[3]] d[e[2],p[3]]-d[e[1],e[2]] d[p[2],p[3]])+d[p[2],p[3]] (2 d[e[1],p[3]] d[e[2],e[3]] d[e[2],p[3]]-d[e[1],e[3]] d[e[2],p[3]]^2+d[e[1],e[2]] d[e[2],p[3]] d[e[3],p[2]]+d[e[1],e[2]] d[e[2],e[3]] d[p[2],p[3]]))+d[e[2],p[1]] (-2 d[e[1],p[3]] d[e[2],p[3]] d[e[3],p[1]] d[p[2],p[3]]+d[p[1],p[3]] ((d[e[1],p[3]] d[e[2],e[3]]+6 d[e[1],e[2]] d[e[3],p[1]]) d[p[2],p[3]]+d[e[3],p[2]] (d[e[1],p[3]] d[e[2],p[3]]+4 d[e[1],e[2]] d[p[2],p[3]])+d[e[1],p[2]] (d[e[2],p[3]] d[e[3],p[2]]+d[e[2],e[3]] d[p[2],p[3]]))))))))))/(8 d[u,p[1]]^2 d[u,p[3]]^2 (d[u,p[1]]+d[u,p[3]])^2 d[p[1],p[2]] d[p[1],p[3]] d[p[2],p[3]] (d[p[1],p[2]]+d[p[1],p[3]]+d[p[2],p[3]])));



(* --- Comments --- 

	A3Recursion is the 3-graviton amplitude we obtain through 
	the method described in the article, using z_1 = d[u,p[1]], 
	z_2 = 2 d[u,p[2]] and z_3 = -2d[u,p[3]]/3. The expression 
	involves spurious square roots, which are difficult to get rid of.
	For comparison we provide A3Unitarity: the same amplitude 
	computed using unitarity methods. As can be checked, the two 
	expressions match numerically.

*)


(* --- Numerical evaluation --- *)

testValues = {
	(*d[u,p[1]] -> 1,*)
	d[u,p[2]] -> 1,
	d[p[1],p[2]] -> 1,
	d[p[2],p[3]] -> 1,
	d[p[1],p[3]] -> 2,
	d[u,e[1]] -> 1,
	d[u,e[2]] -> 0,
	d[u,e[3]] -> 1,
	d[e[1],p[2]] -> 1,
	d[e[1],p[3]] -> 1,
	d[e[2],p[1]] -> 1,
	d[e[2],p[3]] -> 0,
	d[e[3],p[1]] -> 0,
	d[e[3],p[2]] -> 1,
	d[e[1],e[2]] -> 2,
	d[e[2],e[3]] -> 1,
	d[e[1],e[3]] -> 1
};

A3Unitarity /. {d[u,p[3]] -> -d[u,p[1]] - d[u,p[2]]}  /. testValues //FullSimplify

A3Recursion /. {d[u,p[3]] -> -d[u,p[1]] - d[u,p[2]]} /. testValues //FullSimplify

